Improving LLM Reasoning through Scaling Inference Computation with Collaborative Verification

Despite significant advancements in the general capability of large language models (LLMs), they continue to struggle with consistent and accurate reasoning, especially in complex tasks such as mathematical and code reasoning. One key limitation is that LLMs are trained primarily on correct solutions, reducing their ability to detect and learn from errors, which hampers their ability to reliably verify and rank outputs. To address this, we scale up the inference-time computation by generating multiple reasoning paths and employing verifiers to assess and rank the generated outputs by correctness. To facilitate this, we introduce a comprehensive dataset consisting of correct and incorrect solutions for math and code tasks, generated by multiple LLMs. This diverse set of solutions enables verifiers to more effectively distinguish and rank correct answers from erroneous outputs. The training methods for building verifiers were selected based on an extensive comparison of existing approaches. Moreover, to leverage the unique strengths of different reasoning strategies, we propose a novel collaborative method integrating Chain-of-Thought (CoT) and Program-of-Thought (PoT) solutions for verification. CoT provides a clear, step-by-step reasoning process that enhances interpretability, while PoT, being executable, offers a precise and error-sensitive validation mechanism. By taking both of their strengths, our approach significantly improves the accuracy and reliability of reasoning verification. Our verifiers, Math-Rev and Code-Rev, demonstrate substantial performance gains to existing LLMs, achieving state-of-the-art results on benchmarks such as GSM8k and MATH and even outperforming GPT-4o with Qwen-72B-Instruct as the reasoner.

==> figures/plot.py <==
import matplotlib.pyplot as plt

# Example data
models = ["LLaMA2-7B", "Gemma-7B", "Mistral-7B", "InternLM2-Math-7B", "Phi-14B"]
greedy_decoding = [40.18, 52.27, 55.80, 84.38, 86.73]
recall_rates = [92.27,85.52, 98.48,  98.33, 99.24]

# Creating the bar plot
x = range(len(models))  # the label locations
width = 0.35  # the width of the bars

# Set font to Times New Roman
plt.rcParams["font.family"] = "Times New Roman"

fig, ax = plt.subplots()

# Plotting with transparency
rects1 = ax.bar(x, greedy_decoding, width, label='Greedy Decoding', color='#FF7F50', alpha=0.7)
rects2 = ax.bar([p + width for p in x], recall_rates, width, label='Recall Rate',color='#FF6347',alpha=1)

# # Adding labels, title and custom x-axis tick labels, etc.
# ax.set_xlabel('Models')
# ax.set_title('Greedy Decoding Accuracy and Recall Rate by Model on GSM8k')
ax.set_xticks([p + width / 2 for p in x])
ax.set_xticklabels(models)
ax.legend(loc='upper left', fontsize = 13)  # Move legend to the upper left

# Adjust the layout to make room for the legend above the bars
ax.set_ylim(0, max(greedy_decoding + recall_rates) * 1.19)  # Extend y-axis limit to create space

# Annotate heights of the bars
for rects in [rects1, rects2]:
    for rect in rects:
        height = rect.get_height()
        ax.annotate('{}'.format(height),
                    xy=(rect.get_x() + rect.get_width() / 2, height),
                    xytext=(0, 3),  # 3 points vertical offset
                    textcoords="offset points",
                    ha='center', va='bottom')

# Save as PDF without borders
plt.xticks(fontsize = 13, rotation=10,)
plt.yticks(fontsize = 13)
fig.tight_layout()
fig.savefig("plot.pdf", bbox_inches='tight', pad_inches=0, transparent=True)

plt.show()


==> figures/plot_qwen.py <==
import matplotlib.pyplot as plt
plt.rcParams["font.family"] = "Times New Roman"
# Data
model_names = [
    "Gemini-1.5-Pro (May)", "GPT-4-turbo", "GPT-4o",
    "DeepSeek-Coder-V2-Instruct", "Qwen-72B-Instruct", "Qwen2-72B-SFT + Step-DPO",
    "NuminaMath 72B TIR", "LLaMA3.1-70B-Instruct", "LLaMA3.1-405B-Instruct",
    "Math-Rev & Qwen-72B-Instruct (Ours)"
]

sizes = [None, None, None, 236, 72, 72, 72, 70, 405, 72]
math_scores = [67.7, 73.4, 76.6, 75.7, 69.4, 70.8, 75.8, 68.0, 73.8, 76.9]

# Plotting
fig, ax = plt.subplots(figsize=(5, 6))

for name, size, score in zip(model_names, sizes, math_scores):
    if size is None:
        ax.plot([10, 450], [score, score], linestyle='--', label=name)
    else:
        marker = '*' if 'Ours' in name else 'o'
        if 'Ours' in name:
            ax.scatter(size, score, marker=marker, s=180, label=name)
        else:
            ax.scatter(size, score, marker=marker, s=100, label=name)

ax.set_xlabel('Model size (log scale)', fontsize = 15)
ax.set_xscale('log')
ax.set_xlim(10, 500)
ax.set_xticks([10, 50, 70, 100, 236, 450])
ax.set_xticklabels(['10B', '50B', '70B', '100B', '236B', '405B'], fontsize = 13)
#increse the font size of y-axis
#ax.set_yticklabels(fontsize = 13)
#ax.set_yticklabels(fontsize = 15)
#ax.set_ylabel('Accuracy on MATH (%)')
ax.set_ylim(55, 80)

# Position legend within the plot
ax.legend(loc='lower right', fontsize = 12)

plt.yticks(fontsize = 13)
plt.title('Accuracy on the MATH test set')
plt.grid(True)
plt.tight_layout()
plt.savefig("qwen_math.pdf", bbox_inches='tight', pad_inches=0, transparent=True)
plt.show()


==> figures/verifier.py <==
import matplotlib.pyplot as plt
import numpy as np
plt.rcParams["font.family"] = "Times New Roman"
# Data for the plot
methods = ["Greedy Decoding", "Major Voting", "SFT Verifier", "DPO Verifier", "KTO Verifier", "ORM Verifier", "ORPO Verifier", "SimPO Verifier"]
models = ["LLaMA2-7B", "Gemma-7B", "Mistral-7B", "InternLM2-Math-7B", "Phi-14B"]

# Accuracy data
data = {
    "LLaMA2-7B@100": [40.18, 53.83, 49.89, 65.13, 61.71, 64.29, 68.03, 69.14],
    "Mistral-7B@100": [55.80, 76.50, 67.09, 77.03, 74.83, 76.59, 79.80, 81.43],
    "Gemma-7B@64": [52.77, 57.62, 58.15, 69.52, 63.23, 64.22, 70.70, 71.72],
    "InternLM-Math-7B@64": [84.38, 89.08, 87.79, 90.98, 89.31, 90.22, 90.98, 91.12],
    "Phi-14B@64": [86.73, 93.56, 88.32, 92.26, 90.45, 92.80, 92.89, 93.56]
}

# Colors for different methods
colors = plt.cm.viridis(np.linspace(0, 1, len(methods)))  # Reversed colors

# Reordering the models
ordered_models = ["LLaMA2-7B@100", "Gemma-7B@64", "Mistral-7B@100", "InternLM-Math-7B@64", "Phi-14B@64"]

# Creating the subplots
fig, ax = plt.subplots(figsize=(10, 8))

# Transpose the data for the new plot structure with reordered models
methods_transposed = {method: [data[model][i] for model in ordered_models] for i, method in enumerate(methods)}

# Plotting the data with models on the X-axis
for method, accuracies in methods_transposed.items():
    ax.plot(ordered_models, accuracies, marker='o', label=method)

# Adding textures to lines with reversed colors
for line, color in zip(ax.lines, colors):
    line.set_color(color)
    line.set_linestyle('-')
    line.set_linewidth(2)
    line.set_markerfacecolor('white')
    line.set_markeredgewidth(2)

# Adding titles and labels
#ax.set_title('Performance Comparison of Different Methods across Models', fontsize=16)
ax.set_xlabel('',fontsize=22)
ax.set_ylabel('Accuracy (%)', fontsize=22)
ax.legend(title='', loc='lower right',fontsize = 22)

# Improving the plot aesthetics
ax.grid(True, linestyle='--', linewidth=0.5)
plt.xticks(rotation=10, fontsize=20)
plt.yticks(rotation=10, fontsize=20)
plt.tight_layout()
plt.savefig("verifier.pdf", bbox_inches='tight', pad_inches=0, transparent=True)
plt.show()
# Display the plot


